Revisiting Conventional Task Schedulers to Exploit Asymmetry in ARM big.LITTLE Architectures for Dense Linear Algebra

Dealing with asymmetry in the architecture opens a plethora of questions from the perspective of scheduling task-parallel applications, and there exist early attempts to address this problem via ad-hoc strategies embedded into a runtime framework. In this paper we take a different path, which consists in addressing the complexity of the problem at the library level, via a few asymmetry-aware fundamental kernels, hiding the architecture heterogeneity from the task scheduler. For the specific domain of dense linear algebra, we show that this is not only possible but delivers much higher performance than a naive approach based on an asymmetry-oblivious scheduler. Furthermore, this solution also outperforms an ad-hoc asymmetry-aware scheduler furnished with sophisticated scheduling techniques.

==> Plots/BLIS_small/Old/1core.m <==
blis_sgemm_nn_ccc         (   1, 1:5 ) = [    32    32    32   1.057   4.53e-08 ]; % PASS
blis_sgemm_nn_ccc         (   2, 1:5 ) = [    64    64    64   3.495   7.10e-08 ]; % PASS
blis_sgemm_nn_ccc         (   3, 1:5 ) = [    96    96    96   5.159   9.73e-08 ]; % PASS
blis_sgemm_nn_ccc         (   4, 1:5 ) = [   128   128   128   5.834   9.13e-08 ]; % PASS
blis_sgemm_nn_ccc         (   5, 1:5 ) = [   160   160   160   6.644   1.07e-07 ]; % PASS
blis_sgemm_nn_ccc         (   6, 1:5 ) = [   192   192   192   6.855   1.11e-07 ]; % PASS
blis_sgemm_nn_ccc         (   7, 1:5 ) = [   224   224   224   7.256   1.36e-07 ]; % PASS
blis_sgemm_nn_ccc         (   8, 1:5 ) = [   256   256   256   7.107   1.19e-07 ]; % PASS
blis_sgemm_nn_ccc         (   9, 1:5 ) = [   288   288   288   7.263   1.40e-07 ]; % PASS
blis_sgemm_nn_ccc         (  10, 1:5 ) = [   320   320   320   7.173   1.65e-07 ]; % PASS
blis_sgemm_nn_ccc         (  11, 1:5 ) = [   352   352   352   7.318   1.42e-07 ]; % PASS
blis_sgemm_nn_ccc         (  12, 1:5 ) = [   384   384   384   7.229   1.48e-07 ]; % PASS



==> Plots/BLIS_small/Old/2core.m <==
blis_sgemm_nn_ccc         (   1, 1:5 ) = [    32    32    32   0.575   4.53e-08 ]; % PASS
blis_sgemm_nn_ccc         (   2, 1:5 ) = [    64    64    64   2.849   7.10e-08 ]; % PASS
blis_sgemm_nn_ccc         (   3, 1:5 ) = [    96    96    96   4.744   9.73e-08 ]; % PASS
blis_sgemm_nn_ccc         (   4, 1:5 ) = [   128   128   128   6.000   9.13e-08 ]; % PASS
blis_sgemm_nn_ccc         (   5, 1:5 ) = [   160   160   160   7.074   1.07e-07 ]; % PASS
blis_sgemm_nn_ccc         (   6, 1:5 ) = [   192   192   192   7.450   1.11e-07 ]; % PASS
blis_sgemm_nn_ccc         (   7, 1:5 ) = [   224   224   224   8.025   1.36e-07 ]; % PASS
blis_sgemm_nn_ccc         (   8, 1:5 ) = [   256   256   256   7.823   1.19e-07 ]; % PASS
blis_sgemm_nn_ccc         (   9, 1:5 ) = [   288   288   288   7.991   1.40e-07 ]; % PASS
blis_sgemm_nn_ccc         (  10, 1:5 ) = [   320   320   320   8.002   1.65e-07 ]; % PASS
blis_sgemm_nn_ccc         (  11, 1:5 ) = [   352   352   352   8.135   1.42e-07 ]; % PASS
blis_sgemm_nn_ccc         (  12, 1:5 ) = [   384   384   384   7.957   1.48e-07 ]; % PASS



==> Plots/BLIS_small/Old/process.m <==
source("1core.m")

gemm_symm = blis_sgemm_nn_ccc;

source("2core.m")

gemm_asymm = blis_sgemm_nn_ccc;


plot( gemm_symm(:, 1), gemm_symm(:, 4),
      gemm_asymm(:, 1), gemm_asymm(:, 4) )

axis( [32 384 0 9] )
%xrange( [32 32 384] )

xlabel( "Problem size (m=n=k)" )
ylabel( "GFLOPS" )

title( "SGEMM on ODROID XU-3" )

legend( "1 A15 core", "1 A15 core + 1 A7 core (ASYM BLIS)", "location", "northwest" )

xtick=32:32:384;
set(gca,'xtick',xtick);

grid on;

print -dpdf cross_point.pdf
print -color -deps cross_point.eps

